Vid2Curve: Simultaneous Camera Motion Estimation and Thin Structure Reconstruction from an RGB Video

Thin structures, such as wire-frame sculptures, fences, cables, power lines, and tree branches, are common in the real world. It is extremely challenging to acquire their 3D digital models using traditional image-based or depth-based reconstruction methods because thin structures often lack distinct point features and have severe self-occlusion. We propose the first approach that simultaneously estimates camera motion and reconstructs the geometry of complex 3D thin structures in high quality from a color video captured by a handheld camera. Specifically, we present a new curve-based approach to estimate accurate camera poses by establishing correspondences between featureless thin objects in the foreground in consecutive video frames, without requiring visual texture in the background scene to lock on. Enabled by this effective curve-based camera pose estimation strategy, we develop an iterative optimization method with tailored measures on geometry, topology as well as self-occlusion handling for reconstructing 3D thin structures. Extensive validations on a variety of thin structures show that our method achieves accurate camera pose estimation and faithful reconstruction of 3D thin structures with complex shape and topology at a level that has not been attained by other existing reconstruction methods.

==> figure/comparison/convert.py <==
import os

lis = os.listdir()

for file_name in lis :
  if file_name[-3:] == 'png' :
    os.system('convert ' + file_name + ' ' + file_name[:-3] + 'jpg')
    


==> figure/convert.py <==
import os

lis = os.listdir()

for file_name in lis :
  if file_name[-3:] == 'png' :
    os.system('convert ' + file_name + ' ' + file_name[:-3] + 'jpg')
    


==> figure/teaser/convert.py <==
import os

lis = os.listdir()

for file_name in lis :
  if file_name[-3:] == 'png' :
    os.system('convert ' + file_name + ' ' + file_name[:-3] + 'jpg')
    

